Enhanced UV light detection using a p-terphenyl wavelength shifter

UV-glass photomultiplier tubes (PMTs) have poor photon detection efficiency for wavelengths below $300\,\text{nm}$ due to the opaqueness of the window material. Costly quartz PMTs could be used to enhance the efficiency below $300\,\text{nm}$. A less expensive solution that dramatically improves this efficiency is the application of a thin film of a p-terphenyl (PT) wavelength shifter on UV-glass PMTs. This improvement was quantified for Photonis XP4500B PMTs for wavelengths between $200\,\text{nm}$ and $400\,\text{nm}$. The gain factor ranges up to 5.4 $\pm$ 0.5 at a wavelength of $215\,\text{nm}$, with a material load of $110\pm10\,\mu\text{g}/\text{cm}^2$ ($894\,\text{nm}$). The wavelength shifter was found to be fully transparent for wavelengths greater than $300\,\text{nm}$. The resulting gain in detection efficiency, when used in a typical Cherenkov counter, was estimated to be of the order of 40\%. Consistent coating quality was assured by a rapid gain testing procedure using narrow-band UV LEDs. Based on these results, 200 Photonis XP4500B PMTs were treated with PT for the upgraded low-threshold Cherenkov counter (LTCC) to be used in the CEBAF Large Acceptance Spectrometer upgraded detector (CLAS12) at the Thomas Jefferson National Accelerator Facility.

==> Compile.sh <==
#!/bin/bash

mkdir -p BUILD && cd BUILD
cmake .. && make
cp WLS.pdf .. && cd ..

